Lyapunov Constructions for System Interconnections Arising from Adaptation in Some Optimization Methods

Interconnected systems have been widely studied, with a focus on interconnected systems whose subsystems are solely input-to-state stable (ISS) or passive systems. The focus of this work is on the interconnected systems that appear in adaptive gradient methods. In adaptive gradient methods, one subsystem seeks to move parameters of a cost function towards a minimizer while the other subsystem works to estimate some derivative information about the cost function to help determine the direction of the parameter update. This work studies instances of such interconnected systems and gives various Lyapunov function constructions for them using different techniques. Global asymptotic stability (GAS) of adaptive gradient optimizers follows from small-gain theory; the Lyapunov functions constructed here certify it explicitly.

==> code/ito-2006-calc.py <==
# -* encoding : utf-8 *-
# !/usr/bin/python3

r"""
File: ito-2006-calc.py
Author: Patrick McNamee
Date: June 18th, 2026

Brief: Some symbolic calculations for a response to reviewers. For the 
motivating example, we want to see if it is possible to calculate a Lyapunov
function following the steps outlined in [Ito2006]_. The calculation is
determining the constants :math:`c_1, c_2 > 1` and :math:`k > 0` such that
the inequality

.. math::

    \max_{w\in [0,s]}\frac{
        [c_2 \sigma_2 \circ \underline{\alpha}_1^{-1} \circ \overline{\alpha}_1
        \circ \alpha_1^{-1} \circ c_1 \sigma_1(w) ]^k
    }{ \sigma_1 (w) } \leq \frac{
        [ \alpha_2 \circ \overline{\alpha}_2^{-1} \circ 
        \underline{\alpha}_2 (s) ]^k
    }{\sigma_1 (s) },\qquad \forall\ s\in\mathbb{R}_{> 0} 

is meet. The functions correspond to class :math:`\mathcal{K}` functions which 
form the dissipative-form ISS inequalities of

.. math::
    
    \dot{V}_1 &\leq -\alpha_1(\vert x_1 \vert) + \sigma_1(\vert x_2 \vert) \\
    \dot{V}_2 &\leq -\alpha_2(\vert x_2 \vert) + \sigma_2(\vert x_2 \vert)

For our work, we have the second system as the parameter system and the first
system being the auxiliary system. Note, we are generally :math:`\mathcal{S}_3`
in the paper but the motivating example is :math:`\mathcal{S}_4` which is why
we ordered the subsystems in this script the way we did.

.. [Ito2006] Hiroshi Ito, "State-Dependent Scaling Problems and Stability of 
Interconnected iISS and ISS Systems", IEEE Transactions on Automatic Control,
Vol. 51, NO. 10, October 2006.
"""

import sympy as sp

if __name__ == "__main__":

    # Necessary constants
    s = sp.symbols("s", positive=True)  # input to the functions.
    c1, c2, k = sp.symbols("c1 c2 k", positive=True)  # inequality.
    a = sp.symbols(
        "a", positive=True
    )  # another constant which parameterizes the system.

    # Parameter System
    alpha_2 = 4*s*s/(1 + (a**(-1/2))*s)
    rho = sp.sqrt(a*s)
    sigma_2 = alpha_2.subs({s : rho}).simplify()

    # Auxiliary System
    alpha_1 = 3*s*s/2
    alpha_1_inv = sp.sqrt(2*s/3)
    sigma_1 = 32*s*s*s*s

    r"""
    
    Construct the LHS and RHS of the inequality. As :math:`J(\vartheta) 
    = \vartheta^2` and :math:`V_4(\varphi) = \varphi^2`, the Lyapunov function
    bounds cancel. Therefore, we can neglect the :math:`\mathcal{K}` functions
    designated with under- and overlines.
    
    """
    lhs = (
        ((c2*sigma_2.subs(
            { s :
              alpha_1_inv.subs({
                  s :
                  (c1*sigma_1).simplify()
              })
             })
          ) ** k) / sigma_1
    ).simplify().expand().simplify()  # Left Hand Side of the inequality
    
    rhs = (
        (alpha_2**k)/sigma_1
    ).simplify().expand().simplify()
    
    # Print out both sides of the full inequality
    print("LHS:\n", end="")
    sp.pprint(lhs)
    print("")

    print("RHS:\n", end="")
    sp.pprint(rhs)

    ratio = (lhs/rhs).simplify()
    sp.pprint(ratio)
    sp.pprint(ratio.subs({s : 0}).simplify())

    sol = {
        a : sp.parse_expr("1/64"),
        c1 : 3,
        c2 : 2,
        k : 4
    }

    
    lhs_sol = lhs.subs(sol).simplify()
    rhs_sol = rhs.subs(sol).simplify()

    ratio = (lhs_sol/rhs_sol).simplify()

    sp.pprint(lhs_sol)
    sp.pprint(rhs_sol)

    sp.pprint(ratio.subs({ s : 0}))
    
    print("\n\nLHS/RHS\n")
    sp.pprint(ratio)

    sp.plot((lhs_sol, (s, 0, 100)), (rhs_sol, (s, 0, 100)), xlim=(0, 100), ylim=(0, 1e-2))
    # sp.plot(rhs_sol, xlim=(0, 10), ylim=(0, 10))
    # sp.plot(ratio, xlim=(0, 10), ylim=(0, 10))

